Improved Lattice QCD $B_c\to J/\psi$ Vector, Axial-Vector, and Tensor Form Factors

We present an update of HPQCD's lattice QCD determination of the $B_c\to J/\psi$ vector and axial-vector form factors, and provide new results for the tensor form factors. We use the Highly Improved Staggered Quark action for all valence quarks, together with the second generation MILC $n_f=2+1+1$ HISQ gluon field configurations. This calculation includes two additional ensembles, one with physically light up and down quarks and $a\approx 0.06 \mathrm{fm}$ and one with $a\approx 0.03\mathrm{fm}$ on which we are able to reach the physical bottom quark mass. Our calculation uses nonperturbatively renormalised current operators and covers the full kinematical range of the decay. We use our recent results for the heavy-charm susceptibilities, as a function of $u=m_c/m_h$, in order to employ the full dispersive parameterisation for $B_c\to J/\psi$ in our physical-continuum extrapolation. We give updated SM predictions $R(J/\psi)=0.2597(27)$, $A_{\lambda_\tau}=0.5093(42)$, $F_L^{J/\psi}=0.4421(55)$, and $\mathcal{A}_\mathrm{FB}=-0.0567(61)$, reducing uncertainties by $29\%$, $45\%$, $40\%$ and $50\%$ respectively. Since our lattice form factors cover the full kinematic range we can use them to test extrapolations using data in a truncated range, at low-recoil. We investigate different physical continuum parameterisation schemes, with lattice results in the first $1/3$ of the kinematic range near $q^2_\mathrm{max}$. We find that unexpectedly large systematic uncertainties near $q^2=0$ can emerge when extrapolating synthetic data in the high-$q^2$ region if higher order kinematical terms are omitted from the physical continuum extrapolation. This suggests a potentially underestimated systematic uncerainty entering extrapolations of synthetic lattice QCD data for the related $B\to D^*\ell\bar{\nu}$ decay from the high-$q^2$ region into the low-$q^2$ region.

==> anc/CC_extrapolation.py <==
import matplotlib
import gvar
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

import load_chi_u12 as CHI
import dispersive_functions as df
import CC_extrapolation_utilities as cce
from CC_fit_parameters import *

def fitprintA(curr,p,s,MHc,MJp,mhbar,u):
    chisusc={}
    for CURR in ['A0','A1','A12','V','T1','T2','T23']:
            chisusc[CURR]=CHI.fitprint(p,u,chidict[CURR])
            
    if not curr=='A2':
        retbit=cce.ChiContFF(p,curr,0,0,0,0,MHc,MJp,lambdaqcdphys,MHc,chisusc,mhbar,s)
    else:
        A1q=fitprintA('A1',p,s,MHc,MJp,mhbar,u)
        A12q=fitprintA('A12',p,s,MHc,MJp,mhbar,u)
        
        lambdabdstar = cce.lambda_kin(MHc,MJp,s)
        qsq=s
        A2q = ((MHc+MJp)**2*(MHc**2-MJp**2-qsq)*A1q- (16*MHc*MJp**2*(MHc+MJp))*A12q)/lambdabdstar
        retbit = A2q
    return retbit
    
print("Loading continuum form factor parameters...")
continuum_fit_posteriors  =  gvar.load('continuum_fit_posteriors.pydat')
print("done.")


print("Loading synthetic form factor data...")
synthetic_data   =  gvar.load('HPQCD_BcJpsi_FF.pydat')
print("done.")


print("Checking synthetic form factor data against parameterisation...")
failed=False
for curr in ['A0','A1','A12','V','T1','T2','T23']:   
    ZPLOTS=[] 
    for qsq in [10.0, 6.70, 3.35, 0.01]:
        #print(curr+"("+str(qsq)+") = ",synthetic_data[curr+"("+str(qsq)+")"])
        diffmean = abs(synthetic_data[curr+"("+str(qsq)+")"].mean-fitprintA(curr,continuum_fit_posteriors,qsq,MBCPHYS,MJPPHYS,mbphys,uphys).mean)
        diffsdev = abs(synthetic_data[curr+"("+str(qsq)+")"].sdev-fitprintA(curr,continuum_fit_posteriors,qsq,MBCPHYS,MJPPHYS,mbphys,uphys).sdev)
        if diffmean>1e-4:failed=True
        if diffsdev>1e-5:failed=True
        if failed:print('Failed ',curr+"("+str(qsq)+")",synthetic_data[curr+"("+str(qsq)+")"],fitprintA(curr,continuum_fit_posteriors,qsq,MBCPHYS,MJPPHYS,mbphys,uphys))
print("done.")

print("Loading matrix elements and masses...")
lattice_Mels_Ms_data      =  gvar.load('matrix_elements_and_masses.pydat')
print("done.")


print("Checking data correlation matrix eigenvalues...")

for latt in [0,1,2,3,4,5]:
        failed=False
        data_array=[]        
        data_array.append(lattice_Mels_Ms_data['MJpsi_'+LATTICECHARS[latt]+'c'])                    
        for mh in MASSES[latt]:
                data_array.append(lattice_Mels_Ms_data['MH_mh_'+str(mh)+'_'+LATTICECHARS[latt]+'c'])
                for MEL in ['MA0','MA1','MA2','MV','MT1','MT2','MT23']:
                        momenta = MOMENTA[latt][1:]                         # omit w=1 for matrix elements that go to zero there
                        if curr == 'A1':momenta = MOMENTA[latt]
                        for pp in momenta:
                                data_array.append(lattice_Mels_Ms_data[MEL+'_c_M_'+str(mh)+'_p_'+str(pp)+'_'+LATTICECHARS[latt]])
        evals = np.linalg.eigvalsh((gvar.evalcorr(data_array)))  
        for i in range(len(ENSEMBLE_DATA_EIGVALUES_CHECK[latt])):
            if abs(evals[i]-ENSEMBLE_DATA_EIGVALUES_CHECK[latt][i])>1e-6:
                failed=True
        if failed:
            print('failed correlation matrix eigenvalue check on',LATTICECHARS[latt])
        else:
            print('correlation matrix eigenvalue check on',LATTICECHARS[latt],'passed.')
print('done.')
        












#print("Matrix element and mass values and uncertainties:")
#for X in lattice_Mels_Ms_data:
#    print(X,'=',lattice_Mels_Ms_data[X])


#print("Continuum form factor parameters:")
#for X in continuum_fit_posteriors:
#    print(X,'=',continuum_fit_posteriors[X])


########################################################################################################################################################################################################
########################################################################################################################################################################################################
print("Plotting form factors...")
ylabels={}
ylabels['T1']='{T_1}'
ylabels['T2']='{T_2}'
ylabels['T23']='{T_{23}}'
ylabels['A0']='{A_0}'
ylabels['A1']='{A_1}'
ylabels['A12']='{A_{12}}'
ylabels['V']='{V}'

for curr in ['A0','A1','A12','V','T1','T2','T23']:
    fitprint=[[],[]]
    for q in range(100):
        QSQ = ((MBCPHYS-MJPPHYS)**2.0)*q/99.0
        fitprint[0].append(fitprintA(curr,continuum_fit_posteriors,QSQ,MBCPHYS,MJPPHYS,mbphys,uphys))
        s=QSQ
        sG=cce.S_G(continuum_fit_posteriors,MBCPHYS,MJPPHYS)         
        s0=(MBCPHYS-MJPPHYS)**2  
        fitprint[1].append(df.zz(s,sG,s0))
        
    plt.fill_between(fitprint[1], [x.mean+x.sdev for x in fitprint[0]], [x.mean-x.sdev for x in fitprint[0]], alpha=0.2,color='blue',label=r'$m_h=m_b$')
    plt.plot(fitprint[1], [x.mean for x in fitprint[0]],color='blue')
    
    for i in [2,1,0]:
        MHc=[3.760,4.829,5.895][i]
        mhbar =[1.95951,2.90051,3.85429][i]
        mbovmc=[1.78174,2.91971,4.12371][i]
        COL=['red','orange','green'][i]

        fitprint=[[],[]]
        for q in range(100):
            QSQ = ((MHc-MJPPHYS)**2.0)*q/99.0
            fitprint[0].append(fitprintA(curr,continuum_fit_posteriors,QSQ,MHc,MJPPHYS,mhbar,1/mbovmc))
            s=QSQ
            sG=cce.S_G(continuum_fit_posteriors,MHc,MJPPHYS)         
            s0=(MHc-MJPPHYS)**2
            fitprint[1].append(df.zz(s,sG,s0))
        
        plt.fill_between(
                         fitprint[1],
                         [x.mean+x.sdev for x in fitprint[0]], 
                         [x.mean-x.sdev for x in fitprint[0]], 
                         alpha=0.2,
                         color=COL,
                         label=r'$m_h='+str(mbovmc)[:4]+'\\times m_c$'
                         )
                       
        plt.plot(fitprint[1], [x.mean for x in fitprint[0]],color=COL)

    plt.xlabel(r'$z(q^2,t_0=q^2_\mathrm{max})$')#q^2/$Gev$^2$')
    plt.ylabel(r'$'+ylabels[curr]+'$')
    plt.legend(loc='upper right')
    print('FF = ',curr,':')
    plt.tight_layout()
    plt.show()
print("done.")
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    




==> anc/CC_extrapolation_utilities.py <==

import gvar
from numpy import *
import numpy as np
import random

import load_chi_u12 as CHI
import dispersive_functions as df
from CC_fit_parameters import *

               
def MBDEPFUNC(j,lambdaqcdphys,mH):
        DELTAMB = 1.0#gvar.sqrt(metab/METABPHYS)
        MHapprox = mH-MBCPHYS+MBPHYS
        if not (j==0):DELTAMB = DELTAMB*((lambdaqcdphys/(MHapprox))**(j)-(lambdaqcdphys/(MBPHYS))**(j))
        return DELTAMB

def MRESFUNC(p,MHc):              # List of resonances, as a function of MHc 
    resonances = {}
    for curr in RESONANCES:
        resonances[curr]=[(MHc+(MBcr-MBCPHYS)) for MBcr in RESONANCES[curr]]
    return resonances
    
def S_G(p,MHc,MJpsi):                  # Start of the branch cut (M_H+M_D*)^2
    return (MHc+(MBPHYS+MDSPHYS-MBCPHYS))**2

def lambda_kin(MHc,MJpsi,s):                                           # Kallen function           
    return MHc**4+MJpsi**4+s**2-2*(MHc**2*MJpsi**2+MHc**2*s+MJpsi**2*s)    
        
########################################################################################################################################################################

def ChiContFF(p,CURR,deltamc,deltamssea,deltamcsea,deltachi,MHc,MJpsi,lambdaqcdphys,mHforDEL,chisusc,mhbar,qsq):
        dfparams={}  
        resonances = MRESFUNC(p,MHc)
        for curr in RESONANCES:
          NLIST=[0,1,2,3,4]
          if (curr=='T23' or curr=='A12' or curr=='A0' or curr=='T1' ):NLIST=[1,2,3,4]       
          for n in NLIST:  
            mhdependencefac=1
            for j in range(1,NEXPANSION1):
                mhdependencefac=mhdependencefac+p[curr+str(n)+'_phys_factor_'+str(j)]*MBDEPFUNC(j,lambdaqcdphys,mHforDEL)  
            dfparams['a^'+str(curr)+'_'+str(n)] = p['a^'+str(curr)+'_'+str(n)]*mhdependencefac#*deltacfactor
                
        s=qsq
        sG=S_G(p,MHc,MJpsi)           # s_Gamma, the momentum transfer squared of the start of the branch cut - i.e. M_B+M_D*
        s0=(MHc-MJpsi)**2    
        
        dfparams['a^A12_0']=geta0A12qsqmaxcond(sG,s0,dfparams,MHc,MJpsi,resonances,chisusc,mhbar)
        dfparams['a^T23_0']=geta0T23qsqmaxcond(sG,s0,dfparams,MHc,MJpsi,resonances,chisusc,mhbar)
        
        dfparams['a^A0_0']=geta0A0qsqzerocond(sG,s0,dfparams,MHc,MJpsi,resonances,chisusc,mhbar)        
        dfparams['a^T1_0']=geta0T1qsqzerocond(sG,s0,dfparams,MHc,MJpsi,resonances,chisusc,mhbar)  
        
        for curr in RESONANCES:
          NLIST=[0,1,2,3,4]     
          for n in NLIST:
            deltacfactor = 1              
            dfparams['a^'+str(curr)+'_'+str(n)] = dfparams['a^'+str(curr)+'_'+str(n)]*deltacfactor    
        
        mhpart=mhbar**(2*chimfac[CURR]) 
        
        return  df.disp_ff(CURR,s,sG,s0,dfparams,MHc,MJpsi,resonances[CURR],chisusc[CURR]/mhpart) 
        
        
        
def geta0A12qsqmaxcond(sG,s0,params,MB,MM,Mres_list,chi,mhbar):   
        smax = (MB-MM)**2-deltasafe
        zismax=df.zz(smax,sG,s0)
        FalphaBM=df.alphaBM(sG,s0,MB,MM) 
        
        
        PN=[df.pn(n,FalphaBM,zismax) for n in  [0,1,2,3,4]]
        
        A12smaxfactor=(MB+MM)*(MB**2-MM**2-smax)/(16*MB*MM**2)
        A1smax=0
        A12smaxrem=0
        
        A1Pphimax  = (df.blaschke_factor_1p(smax,sG,Mres_list['A1'])*df.phi('A1' ,smax,sG,s0,chi['A1']/mhbar**2,1.0,MB,MM))
        A12Pphimax = (df.blaschke_factor_1p(smax,sG,Mres_list['A12'])*df.phi('A12',smax,sG,s0,chi['A12']/mhbar**2,1.0,MB,MM))
        
        for n in [0,1,2,3,4]:
          A1smax = A1smax + params['a^A1_'+str(n)]*PN[n]
        A1smax=A1smax/A1Pphimax
         
        for n in [1,2,3,4]:
          A12smaxrem = A12smaxrem + params['a^A12_'+str(n)]*PN[n]
          
        # set a_0^A12 = Ppi(A12,t_-)*A1(t_-)*(MB+MM)*(MB**2-MM**2-t_-)/(16*MB*MM**2) - sum_1^N a_n^A12 p_n(z(t_-))  
        
        result = (A1smax*A12smaxfactor*A12Pphimax-A12smaxrem)/PN[0]
        
        return result        
        
def geta0A0qsqzerocond(sG,s0,params,MB,MM,Mres_list,chi,mhbar):   
        szero = deltasafe 
        ziszero=df.zz(szero,sG,s0)
        FalphaBM=df.alphaBM(sG,s0,MB,MM) 
        
        
        PN=[df.pn(n,FalphaBM,ziszero) for n in  [0,1,2,3,4]]
        
        A1szero=0
        A12szero=0
        
        A0Pphizero  = (df.blaschke_factor_1p(szero,sG,Mres_list['A0'])*df.phi('A0' ,szero,sG,s0,chi['A0'],1.0,MB,MM))
        A1Pphizero  = (df.blaschke_factor_1p(szero,sG,Mres_list['A1'])*df.phi('A1' ,szero,sG,s0,chi['A1']/mhbar**2,1.0,MB,MM))
        A12Pphizero = (df.blaschke_factor_1p(szero,sG,Mres_list['A12'])*df.phi('A12',szero,sG,s0,chi['A12']/mhbar**2,1.0,MB,MM))
        
        
        for n in [0,1,2,3,4]:
          A1szero  = A1szero  + params['a^A1_'+str(n)]*PN[n]
          A12szero = A12szero + params['a^A12_'+str(n)]*PN[n]
          
        A1szero=A1szero/A1Pphizero
        A12szero=A12szero/A12Pphizero
                                
        lambdabdstar = lambda_kin(MB,MM,szero)              
        A2szero = ((MB+MM)**2*(MB**2-MM**2-szero)*A1szero- (16*MB*MM**2*(MB+MM))*A12szero)/lambdabdstar        
         
        A0szerorem=0
        for n in [1,2,3,4]:
          A0szerorem = A0szerorem + params['a^A0_'+str(n)]*PN[n]    
        
        result = ((A1szero*(MB+MM)/(2*MM)-A2szero*(MB-MM)/(2*MM) )*A0Pphizero-A0szerorem)/PN[0]
        
        return result
        
        
def geta0T23qsqmaxcond(sG,s0,params,MB,MM,Mres_list,chi,mhbar):   
        smax = (MB-MM)**2-deltasafe
        zismax=df.zz(smax,sG,s0)
        FalphaBM=df.alphaBM(sG,s0,MB,MM) 
        
        PN=[df.pn(n,FalphaBM,zismax) for n in  [0,1,2,3,4]]
        
        T23smaxfactor=(MB+MM)*(MB**2+3*MM**2-smax)/(8*MB*MM**2)
        T2smax=0
        T23smaxrem=0
        
        T2Pphimax  = (df.blaschke_factor_1p(smax,sG,Mres_list['T2'])*df.phi('T2' ,smax,sG,s0,chi['T2']/mhbar**2,1.0,MB,MM))
        T23Pphimax = (df.blaschke_factor_1p(smax,sG,Mres_list['T23'])*df.phi('T23',smax,sG,s0,chi['T23']/mhbar**2,1.0,MB,MM))
        
        for n in [0,1,2,3,4]:
          T2smax = T2smax + params['a^T2_'+str(n)]*PN[n]
        T2smax=T2smax/T2Pphimax
         
        for n in [1,2,3,4]:
          T23smaxrem = T23smaxrem + params['a^T23_'+str(n)]*PN[n]
          
        # set a_0^T23 = Ppi(T23,t_-)*T2(t_-)*(MB+MM)*(MB**2+3*MM**2-t_-)/(8*MB*MM**2) - sum_1^N a_n^T23 p_n(z(t_-))  
        
        result = (T2smax*T23smaxfactor*T23Pphimax-T23smaxrem)/PN[0]
        return result
        
def geta0T1qsqzerocond(sG,s0,params,MB,MM,Mres_list,chi,mhbar):   
        szero = deltasafe #(MB-MM)**2
        ziszero=df.zz(szero,sG,s0)
        FalphaBM=df.alphaBM(sG,s0,MB,MM) 
        
        PN=[df.pn(n,FalphaBM,ziszero) for n in  [0,1,2,3,4]]
        
        T1szerorem=0
        T2szero=0
        
        T1Pphizero  = (df.blaschke_factor_1p(szero,sG,Mres_list['T1'])*df.phi('T1' ,szero,sG,s0,chi['T1']/mhbar**2,1.0,MB,MM))
        T2Pphizero  = (df.blaschke_factor_1p(szero,sG,Mres_list['T2'])*df.phi('T2' ,szero,sG,s0,chi['T2']/mhbar**2,1.0,MB,MM))
        
        for n in [0,1,2,3,4]:
          T2szero  = T2szero  + params['a^T2_'+str(n)]*PN[n]
        T2szero=T2szero/T2Pphizero
        
        lambdabdstar = lambda_kin(MB,MM,szero)                      
         
        for n in [1,2,3,4]:
          T1szerorem = T1szerorem + params['a^T1_'+str(n)]*PN[n]      
        
        result = (T2szero*T1Pphizero-T1szerorem)/PN[0]  
        
        return result        
        
def FF_to_Mels(curr,QCDbasisFFs,MHc,MJpsi,amc,amh,pp):

        EJpsi = gvar.sqrt(MJpsi**2+2*pp*pp)
        qsq = (MHc-EJpsi)**2-2*pp*pp
        w=EJpsi/MJpsi
        ksq = 2*pp*pp                       
        
        r=MJpsi/MHc
        relnorm = gvar.sqrt(2.0*EJpsi*2.0*MHc*(1.0+pp*pp/(MJpsi**2)))
        relnormZ = gvar.sqrt(2.0*EJpsi*2.0*MHc)
        
        FACTORA1 = (MJpsi+MHc) 
        FACTORA0 = (2.0*EJpsi*MHc)/((amc+amh)*MJpsi)                                                       #factor of 1/k in fits
        FACTORV = (2.0*MHc)/(MHc+MJpsi)                                                                    #factor of 1/k in fits
        
        AZEROFACTOR = -2.0*pp*pp*EJpsi*MHc/(qsq*MJpsi)
        AONEFACTOR = (MHc+MJpsi)*(1.0+(pp*pp/(MJpsi*MJpsi))    + (EJpsi*MHc*pp*pp)/(MJpsi*MJpsi*qsq)  )
        ATWOFACTOR = ((pp*pp*EJpsi*MHc)/(MJpsi*MJpsi*(MHc+MJpsi)))*(1.0+(MHc**2-MJpsi**2)/qsq)
        
        
        A1q=QCDbasisFFs["A1"]
        MA1ind=FACTORA1*A1q/relnormZ
        MA1 = MA1ind
        
        if not curr == 'A1':
                A0q =QCDbasisFFs["A0"]
                A12q=QCDbasisFFs["A12"]
                Vq  =QCDbasisFFs["V"]
        
                                      
                T1q =QCDbasisFFs["T1"]
                T2q =QCDbasisFFs["T2"]
                T23q =QCDbasisFFs["T23"]
                
                                
                lambdabdstar = lambda_kin(MHc,MJpsi,qsq)

                A2q = ((MHc+MJpsi)**2*(MHc**2-MJpsi**2-qsq)*A1q- (16*MHc*MJpsi**2*(MHc+MJpsi))*A12q)/lambdabdstar
                T3q = ((MHc**2+3*MJpsi**2-qsq)*(MHc+MJpsi)*T2q - T23q/(1.0/(8*MHc*MJpsi**2)))*(MHc-MJpsi)/lambdabdstar  
                
                
                #if curr == 'T1':print("Tensor FFs 1,2,23,3:\t",T1q,"\t",T2q,"\t",T23q,"\t",T3q)                       
                
                hT1 = ((1+r)*(T2q+r**2*T2q-2*r*(T2q+T1q*(-1+w))))/(2*np.sqrt(r)*(1+r**2-2*r*w))
                hT2 = -(((-1+r)*(T2q+r**2*T2q-2*r*(T1q-T2q+T1q*w)))/(2*np.sqrt(r)*(1+r**2-2*r*w)))
                hT3 = -((2*np.sqrt(r)*((-1+r**2)*T1q+T2q-r**2*T2q+T3q*(1+r**2-2*r*w)))/((-1+r**2)*(1+r**2-2*r*w)))
                
                
                #if curr == 'T1':print("HQET FFs 1,2,3:\t",hT1,"\t",hT2,"\t",hT3)      
              
                hT3red   =     hT3*(w*pp**2/MJpsi**2)                                                                       #
                hT1mhT2  =     hT1 -   hT2                                                                                  #
                hT1phT2  =   2*hT1 - (1-w)*hT1mhT2                                                                          #
                
                #if curr == 'T1':print("HQET reduced FFs 1,2,3:\t",hT3red,"\t",hT1mhT2,"\t",hT1phT2)     
                                                                  
                gppgm     =    hT1phT2*gvar.sqrt(MHc*MJpsi)                                                                 #
                gpmgm     =    hT1mhT2*gvar.sqrt(MHc*MJpsi)/MJpsi                                                           #factor of 1/k in fits
                gpmgmpg0  = -( hT3red + hT1mhT2*w*pp**2/MJpsi**2 - hT1phT2*(1+pp**2/MJpsi**2))*gvar.sqrt(MHc*MJpsi)         #
                
                
                #if curr == 'T1':print("gXXXXs 1,2,3:\t",gppgm,"\t",gpmgm,"\t",gpmgmpg0)  
                                
                
                MT1= gpmgm/relnormZ
                MT2= gppgm/relnormZ
                MT23= gpmgmpg0/relnorm 
                
                MA0ind=FACTORA0*A0q/relnorm                                                        
                MA0=MA0ind
                MA2ind=(A1q*AONEFACTOR + A0q*AZEROFACTOR-A2q*ATWOFACTOR )/relnorm
                MA2=MA2ind
                
                #by convention, we put the factor of k back into the matrix element for V
                
                MV=FACTORV*Vq*pp/relnorm                                                                                     
                
        if curr == 'A0' :ret = MA0
        if curr == 'A1' :ret = MA1
        if curr == 'A2': ret = MA2
        if curr == 'V'  :ret = MV 
        
        if curr == 'T1' :ret = MT1
        if curr == 'T2' :ret = MT2
        if curr == 'T23':ret = MT23
        
        return ret
        

def Mels_to_FFs(curr,Mels,MHc,MJpsi,amc,amh,pp):  
    EJpsi = gvar.sqrt(MJpsi**2+2*pp*pp)
    qsq = (MHc-EJpsi)**2-2*pp*pp
    w=EJpsi/MJpsi
    ksq = 2*pp*pp
    MDp = MJpsi
    MHc = MHc
    EJpsi = EJpsi
        
    r=MJpsi/MHc
    relnorm = gvar.sqrt(2.0*EJpsi*2.0*MHc*(1.0+pp*pp/(MJpsi**2)))
    relnormZ = gvar.sqrt(2.0*EJpsi*2.0*MHc)
                          
    FACTORA1 = (MJpsi+MHc) 
    FACTORA0 = (2.0*EJpsi*MHc)/((amc+amh)*MJpsi)                                                                      #factor of 1/k in fits
    FACTORV = (2.0*MHc)/(MHc+MJpsi)                                                                                   #factor of 1/k in fits
     
    AZEROFACTOR = -2.0*pp*pp*EJpsi*MHc/(qsq*MJpsi)
    AONEFACTOR = (MHc+MJpsi)*(1.0+(pp*pp/(MJpsi*MJpsi))    + (EJpsi*MHc*pp*pp)/(MJpsi*MJpsi*qsq)  )
    ATWOFACTOR = ((pp*pp*EJpsi*MHc)/(MJpsi*MJpsi*(MHc+MJpsi)))*(1.0+(MHc**2-MJpsi**2)/qsq)
        
    MA1 =Mels["MA1"]
    A1q=MA1/FACTORA1*relnormZ    
    
    if curr=='A1': ret = A1q
    
    
    if not curr=='A1': 
                                                         
        
        MA0 =Mels["MA0"]
        MA2 =Mels["MA2"]
        MV  =Mels["MV"]
        
        MT1 =Mels["MT1"]
        MT2 =Mels["MT2"]
        MT23 =Mels["MT23"]
        
        ####################
                             
        gpmgm=MT1*relnormZ
        gppgm=MT2*relnormZ
        gpmgmpg0=MT23*relnorm 
                                                        
        #if curr == 'T1':print("gXXXXs 1,2,3:\t",gppgm,"\t",gpmgm,"\t",gpmgmpg0)  
                
        hT1phT2 = gppgm/gvar.sqrt(MHc*MJpsi)                                
        hT1mhT2 = MJpsi*gpmgm/gvar.sqrt(MHc*MJpsi)                                                        #factor of 1/k in fits
        hT3red = -gpmgmpg0/gvar.sqrt(MHc*MJpsi)-hT1mhT2*w*pp**2/MJpsi**2 + hT1phT2*(1+pp**2/MJpsi**2)
        
        #if curr == 'T1':print("HQET reduced FFs 1,2,3:\t",hT3red,"\t",hT1mhT2,"\t",hT1phT2)     
        
        hT1 = ((1-w)*hT1mhT2 + hT1phT2)/2.0                                               
        hT2 = hT1-hT1mhT2                                                                
        hT3 = hT3red/(w*pp**2/MJpsi**2)                                                  
                                        
        #if curr == 'T1':print("HQET FFs 1,2,3:\t",hT1,"\t",hT2,"\t",hT3)                                   
        
        T1q = -(1/(2*sqrt(r)))*(  (1-r)*hT2 - (1+r)*hT1  )                              
        T2q = (1/(2*sqrt(r)))*(  2*r*(w+1)*hT1/(1+r) - 2*r*(w-1)*hT2/(1-r))          
        T3q = (1/(2*sqrt(r)))*(  (1-r)*hT1 - (1+r)*hT2 + (1-r**2)*hT3  )
        
        lambdabdstar = lambda_kin(MHc,MJpsi,qsq)
        T23q = (1.0/(8*MHc*MJpsi**2))*((MHc**2+3*MJpsi**2-qsq)*(MHc+MJpsi)*T2q - lambdabdstar*T3q/(MHc-MJpsi))
        
                
        #if curr == 'T1':print("Tensor FFs 1,2,23,3:\t",T1q,"\t",T2q,"\t",T23q,"\t",T3q)

        ####################
        
        #by convention, we put the factor of k back into the matrix element for V
        Vq=MV/(FACTORV*pp/relnorm)
        
        A0q=MA0*relnorm/FACTORA0   
        A2q=-(MA2*relnorm-A0q*AZEROFACTOR-A1q*AONEFACTOR)/ATWOFACTOR
        A12q = ((MHc+MJpsi)**2*(MHc**2-MJpsi**2-qsq)*A1q-  A2q*lambdabdstar )/(16*MHc*MJpsi**2*(MHc+MJpsi))
        
        
        if curr == 'A0':  ret  = A0q 
        if curr == 'A12': ret  = A12q
        if curr == 'V':   ret  = Vq  
        
        if curr == 'T1':  ret  = T1q 
        if curr == 'T2':  ret  = T2q 
        if curr == 'T23': ret  = T23q      
        
    return ret
########################################################################################################################################################################

if True:   # Check converting from matrix elements to form factors using Mels_to_FFs() and then back again using FF_to_Mels() returns the input values
  print('Checking matrix element to FF conversions...')
  Nchecks = 1000
  failed = False
  for i in range(Nchecks):
    QCDbasisFFs     = {}
    QCDbasisFFstest = {}
    Mels            = {}
    QCDbasisFFs["A0"]    = random.random()
    QCDbasisFFs["A1"]    = random.random()
    QCDbasisFFs["A12"]   = random.random()
    QCDbasisFFs["V"]     = random.random()                    
    QCDbasisFFs["T1"]    = random.random()
    QCDbasisFFs["T2"]    = random.random()
    QCDbasisFFs["T23"]   = random.random()
    MHc   = MBCPHYS*(random.random()+1.0)/2.0
    MJpsi = MJPPHYS*(random.random()+1.0)/2.0
    amc =  deltasafe+random.random()
    amh =  deltasafe+random.random()
    pp  =  deltasafe+random.random()
    for X in ['V','A0','A1','A2','T1','T2','T23']:
        Mels['M'+X]            = FF_to_Mels(X,QCDbasisFFs,MHc,MJpsi,amc,amh,pp)
    #print(Mels)
    for X in ['V','A0','A1','A12','T1','T2','T23']:
        QCDbasisFFstest[X]     = Mels_to_FFs(X,Mels      ,MHc,MJpsi,amc,amh,pp)
    for X in QCDbasisFFs:
        if abs(QCDbasisFFs[X]-QCDbasisFFstest[X])>deltasafe:
            failed=True
            print('Failed Check -',X,':',QCDbasisFFs[X],'!=',QCDbasisFFstest[X])
  if not failed:
      print('Checks completed.')
        




==> anc/CC_fit_parameters.py <==

NEXPANSION1=4    #number of Lambda/MH terms, up to O((L/M)^(NEXPANSION1-1))

mbphys=4.206     #physical mbbar(mbbar)

uphys=0.21843    #physical mc/mb

MBCPHYS = 6.2745 
MJPPHYS = 3.0969

MDSPHYS = 2.010
MBPHYS = 5.280

METACPHYS = 2.9783
METABPHYS = 9.3889

lambdaqcdphys = 0.5

chidict={}
chidict['A0' ] = 'chi0-'
chidict['A1' ] = 'chi1+'
chidict['A12'] = 'chi1+'
chidict['V'  ] = 'chi1-'
chidict['T1' ] = 'chiT'
chidict['T2' ] = 'chiAT'
chidict['T23'] = 'chiAT'

RESONANCES = {}
RESONANCES['A0']  = [6.2749, 6.872, 7.25         ]
RESONANCES['A1']  = [6.745 , 6.75 , 7.145 , 7.15 ]
RESONANCES['A12'] = [6.745 , 6.75 , 7.145 , 7.15 ]
RESONANCES['V']   = [6.335 , 6.926, 7.02  , 7.28 ]
RESONANCES['T1']  = [6.335 , 6.926, 7.02  , 7.28 ]
RESONANCES['T2']  = [6.745 , 6.75 , 7.145 , 7.15 ]
RESONANCES['T23'] = [6.745 , 6.75 , 7.145 , 7.15 ]

chimfac={}
chimfac['V'  ]  = 1 #mbbarmbbar^2
chimfac['A1' ]  = 1 #mbbarmbbar^2
chimfac['A12']  = 1 #mbbarmbbar^2
chimfac['A0' ]  = 0 #1.0
chimfac['T1' ]  = 1 #mbbarmbbar^2
chimfac['T2' ]  = 1 #mbbarmbbar^2
chimfac['T23']  = 1 #mbbarmbbar^2

LATTICECHARS            = [ 'flatt','sflatt','uflatt','pflatt','psflatt','eflatt']

LATTICELIGHTMASSES      = [ 0.0074 ,0.0048  , 0.00316, 0.0012 , 0.0008  ,0.00223 ]
LATTICEPIONMASSES       = [ 0.316  ,0.329   , 0.315  , 0.129  , 0.135   ,0.309   ]

LATTICESTRANGEVALMASSES = [ 0.0376 ,0.0234  , 0.0165 , 0.036  , 0.0219  ,0.0117  ]
LATTICESTRANGESEAMASSES = [ 0.037  ,0.024   , 0.0158 , 0.0363 , 0.022   ,0.01115 ]

LATTICECHARMVALMASSES   = [ 0.449  ,0.274   , 0.194  , 0.433  , 0.2585  ,0.137   ]
LATTICECHARMSEAMASSES   = [ 0.440  ,0.286   , 0.188  , 0.432  , 0.260   ,0.1316  ]


MOMENTA =[  [0.0, 0.037885258497153275, 0.07577051699430655, 0.11365577549145983, 0.1515410339886131 , 0.18942629248576637 ], 
            [0.0, 0.05539898550794246 , 0.11079797101588491, 0.16619695652382738, 0.22159594203176983, 0.2769949275397123  ], 
            [0.0, 0.061831026125587045, 0.12366205225117409, 0.18549307837676116, 0.24732410450234818, 0.30915513062793526 ], 
            [0.0, 0.03765811837267939 , 0.07531623674535878, 0.11297435511803819, 0.15063247349071757, 0.18829059186339697 ], 
            [0.0, 0.05539898550794246 , 0.11079797101588491, 0.16619695652382738, 0.22159594203176983, 0.2769949275397123  ], 
            [0.0, 0.05002079821163847 , 0.1500623946349154, 0.2501039910581923]  ]
            
MASSES =[   [0.65 , 0.725, 0.8       ], 
            [0.427, 0.525, 0.65, 0.8 ], 
            [0.5  , 0.65 , 0.8       ], 
            [0.65 , 0.725, 0.8       ], 
            [0.427, 0.525, 0.65, 0.8 ], 
            [0.4  , 0.625            ]  ]









deltasafe=1e-8     #safety measure to prevent w<1








# hard coded eigenvalues of data correlation matrix on each ensemble for checking, 

ENSEMBLE_DATA_EIGVALUES_CHECK=[[0.39569458,0.39864485,0.40098061,0.40636787,0.40968986,0.41238137,0.41563908,0.41669792,0.41680732,0.42027695,0.42593779,0.42630444,0.42842724,0.42944589,0.43314891,0.43458661,0.43590901,0.43734255,0.43972125,0.4449536,0.44613561,0.44704512,0.44879662,0.44969305,0.45453871,0.45532689,0.45737701,0.45759527,0.45883204,0.46022456,0.46283027,0.46531385,0.46685462,0.4687127,0.46962635,0.47381011,0.47686798,0.4781292,0.48019728,0.48035522,0.48389306,0.48601601,0.49133985,0.49441161,0.49957562,0.50115037,0.50467501,0.51012918,0.51584726,0.52439017,0.77162139,0.79775375,0.81448664,0.82927493,0.83706974,0.83783899,0.85419159,0.85940554,0.86554029,0.87325611,0.88263922,0.89399171,0.90519218,0.90985171,0.9109071,0.91177773,0.92279643,0.93813009,0.9385365,0.94345393,0.94503021,0.94662057,0.94817177,0.94952755,0.95103772,0.95533491,0.95625892,0.95782283,0.95832113,0.97105719,0.97243789,0.97606068,0.99076997,0.99123803,0.99806472,1.01043267,1.04530622,1.0817136,1.08514719,1.09109885,1.10776347,1.13386367,1.17104624,1.19824298,1.2012506,1.22507495,1.23998935,1.24710394,1.27109155,1.37487955,1.40869228,1.46153096,1.60684512,3.77919128,3.93078298,4.11662623,4.2367858,4.366117,11.94530554],
[0.35753619,0.36782985,0.37865118,0.3814488,0.38528362,0.38595202,0.3929404,0.39501053,0.39849251,0.40658375,0.40953579,0.41118263,0.41636603,0.41715816,0.41831941,0.42473753,0.42773402,0.43077764,0.43350928,0.437707,0.44077977,0.44215376,0.447088,0.44887277,0.45052651,0.45286843,0.45669091,0.45885326,0.46087172,0.46271305,0.46278251,0.46839936,0.46882555,0.47072739,0.47303524,0.47898136,0.48045352,0.48409843,0.48637847,0.48977443,0.4909301,0.49465589,0.49592924,0.49673658,0.50111806,0.50326479,0.50479796,0.50890712,0.51042966,0.5130146,0.51540876,0.5207029,0.52277725,0.52554355,0.53094132,0.53205457,0.53384372,0.53705199,0.54395453,0.55096831,0.55210478,0.56564586,0.5688856,0.57618839,0.5844542,0.58519152,0.66410617,0.67661422,0.68378679,0.69608543,0.72220076,0.72548408,0.73187426,0.73328451,0.73590332,0.75100754,0.75806821,0.77108786,0.78038783,0.78204583,0.78326899,0.78452882,0.78725617,0.80133272,0.81461913,0.8179229,0.81840617,0.82121613,0.83530876,0.83750442,0.83778119,0.84071657,0.84183093,0.8430735,0.84587848,0.86281719,0.86768166,0.86875288,0.88127374,0.88227708,0.88695111,0.89552213,0.9002149,0.90940312,0.9118888,0.91277518,0.91377593,0.91854157,0.92555103,0.93095613,0.93793882,0.9383318,0.94843163,0.9893272,1.00911592,1.09174811,1.09759811,1.11250367,1.12546375,1.12708194,1.15794167,1.16554798,1.19903051,1.20214297,1.20759917,1.20948102,1.2212328,1.22655967,1.25347175,1.30267891,1.32899186,1.38194567,1.40620736,1.49923504,1.52534997,1.57700108,1.71340625,1.80437445,1.94133433,3.71058448,4.66401744,5.73794888,6.90194506,7.55593274,12.61040184],
[0.25082113,0.27352003,0.28865852,0.30913225,0.31946973,0.32076376,0.32618235,0.33251782,0.33935219,0.34385851,0.35686436,0.35877027,0.36023565,0.36539068,0.36699664,0.37055507,0.37250004,0.37393928,0.37612995,0.38189295,0.38800948,0.38846462,0.39048003,0.39456362,0.3952033,0.3976125,0.39870884,0.40000573,0.40164793,0.40229527,0.40402085,0.40564929,0.4100378,0.41071563,0.41208148,0.41405263,0.41607511,0.41705974,0.42248457,0.43194578,0.43516709,0.43992371,0.44802365,0.45289496,0.45502334,0.45746775,0.46316815,0.49385963,0.5019209,0.51118286,0.52334461,0.54590077,0.56787038,0.61138863,0.61260601,0.61417765,0.62579852,0.62841612,0.63198083,0.64643065,0.65247774,0.68996877,0.6922391,0.7247006,0.73141789,0.74071403,0.74535668,0.75901553,0.76385652,0.79928138,0.80512873,0.83570102,0.84571851,0.85385643,0.85555144,0.86999818,0.87103541,0.88847405,0.89543409,0.99504219,1.00184925,1.023832,1.02842098,1.05001161,1.05358763,1.07178613,1.09049683,1.10500972,1.11272525,1.12423425,1.14099263,1.18793883,1.23750732,1.29327153,1.33721987,1.4255597,1.47405625,1.49751605,1.66425851,1.68149075,1.77167409,2.05690742,2.09014741,2.81927244,4.41869393,5.40624151,5.75838845,7.47598642,11.03074342],
[0.08490791,0.0860347,0.08698801,0.08805915,0.08823052,0.08897991,0.08929819,0.08968921,0.09049223,0.09175488,0.09204381,0.09231831,0.09270619,0.09359617,0.09515159,0.0963855,0.09722282,0.09758694,0.09883383,0.10132175,0.10821845,0.10883049,0.11410682,0.14773562,0.15129205,0.15617885,0.18415031,0.27971313,0.32990677,0.43064423,0.44685268,0.4480921,0.45243196,0.46559161,0.46661813,0.47154923,0.47626401,0.47912545,0.48369185,0.4872013,0.48892839,0.49249198,0.49668303,0.50546449,0.51152241,0.51374102,0.51476446,0.52735934,0.5393306,0.54423352,0.55847965,0.59532692,0.6173961,0.61818041,0.63853107,0.64670672,0.65419945,0.67461214,0.70369612,0.71128182,0.72597901,0.74237716,0.7802062,0.78725849,0.80401218,0.81030563,0.82354712,0.84149722,0.84473529,0.86054378,0.86080315,0.86517343,0.87620368,0.89216432,0.89389452,0.90616864,0.91622514,0.91716432,0.92772379,0.94329576,0.94422699,0.94990257,0.959196,0.96465221,0.99339013,1.04150661,1.04514123,1.05949926,1.06164331,1.06440429,1.08898817,1.11225166,1.16428683,1.25854387,1.32948654,1.40163072,1.47640344,1.55404081,1.62103887,1.72461242,1.80138627,1.87292969,1.88552414,2.42912349,2.55504585,2.65925198,2.81065426,5.35499017,26.7142431,],
[0.45811165,0.46306211,0.47042856,0.48964739,0.49426599,0.50062138,0.50630909,0.5583716,0.56063561,0.57188675,0.58273737,0.58697631,0.58839615,0.59941189,0.60414704,0.60642067,0.60724515,0.61072189,0.61144963,0.62317162,0.6241992,0.6280477,0.63198184,0.63615824,0.64030389,0.64124447,0.64565826,0.64680748,0.64984328,0.65264127,0.65556174,0.66162302,0.66322277,0.66990346,0.67036284,0.67148289,0.67546684,0.67811725,0.67916271,0.68342777,0.68440287,0.6851998,0.68894637,0.69431292,0.69623617,0.69719419,0.69857539,0.69973095,0.70108257,0.70281743,0.70468302,0.70817748,0.70994226,0.71249639,0.71269031,0.71727155,0.71796377,0.72137469,0.72521813,0.72724183,0.72783757,0.73080734,0.73887311,0.74237567,0.75615287,0.76092185,0.76221286,0.7654652,0.76587366,0.76918631,0.77458744,0.78530372,0.79991399,0.81791069,0.83061974,0.83536137,0.83753674,0.83965373,0.84032383,0.84154018,0.84612648,0.84941939,0.85719718,0.88115693,0.88907575,0.88993678,0.89179301,0.89955108,0.90798969,0.9140279,0.91506023,0.9186291,0.92023232,0.92617917,0.92948139,0.93081255,0.93156554,0.93272759,0.93936585,0.93993647,0.94901563,0.95825644,0.9606077,0.96357123,0.96532649,0.96547032,0.9675461,0.96835594,0.96898093,0.96919283,0.97362218,0.97595191,0.97863652,0.9826692,1.0048008,1.01785099,1.04542447,1.05233468,1.06430469,1.09222289,1.10113459,1.10739372,1.11595004,1.11835824,1.12938038,1.14606471,1.16446693,1.17341316,1.17715853,1.23191469,1.25323657,1.27534091,1.2841534,1.2932036,1.29940013,1.424972,1.50752109,1.67188954,1.88151921,2.46637555,2.80226303,3.67692664,4.91776277,6.23126031,8.58728315],
[0.31120339,0.31713621,0.33026093,0.34659123,0.39498379,0.40626479,0.41243695,0.42048572,0.43548504,0.44195683,0.45411653,0.46745777,0.47752267,0.48063901,0.49997868,0.50573478,0.52129704,0.54726468,0.57811768,0.60658569,0.61436807,0.6542295,0.66680746,0.68163508,0.7505356,0.76306582,0.79299457,0.88560661,0.90188911,0.94902662,1.00398958,1.01539966,1.06346422,1.16546444,1.17998563,1.23530315,1.32324094,1.3594084,1.47657945,1.55420216,1.66921965,1.84625577,3.56356467,3.89260549,5.0356389]]




















==> anc/HPQCD_BcJpsi_FF.pydat <==
{"keys": "['A0(10.0)', 'A0(6.7)', 'A0(3.35)', 'A0(0.01)', 'A1(10.0)', 'A1(6.7)', 'A1(3.35)', 'A1(0.01)', 'A12(10.0)', 'A12(6.7)', 'A12(3.35)', 'A12(0.01)', 'V(10.0)', 'V(6.7)', 'V(3.35)', 'V(0.01)', 'T1(10.0)', 'T1(6.7)', 'T1(3.35)', 'T1(0.01)', 'T2(10.0)', 'T2(6.7)', 'T2(3.35)', 'T2(0.01)', 'T23(10.0)', 'T23(6.7)', 'T23(3.35)', 'T23(0.01)']", "layouts": [[0, []], [1, []], [2, []], [3, []], [4, []], [5, []], [6, []], [7, []], [8, []], [9, []], [10, []], [11, []], [12, []], [13, []], [14, []], [15, []], [16, []], [17, []], [18, []], [19, []], [20, []], [21, []], [22, []], [23, []], [24, []], [25, []], [26, []], [27, []]], "bufsize": 28, "fix_cov": true, "means": [1.0525747234799987, 0.7993630807509342, 0.6087228157240493, 0.4651705878645506, 0.7854464240481667, 0.6436566147293038, 0.5363696876913652, 0.4556142787474146, 0.1506103153898711, 0.1262560832070335, 0.10572603370454588, 0.08908138023971955, 1.5777768698723, 1.2302504017966351, 0.9606915854800401, 0.7514130945545672, 1.0285269717597976, 0.7925341318928387, 0.6212567274625246, 0.49762958447620037, 0.8174381710587462, 0.685141253552001, 0.5795740263341742, 0.49753024443603305, 0.9229444734700508, 0.7545806423795672, 0.6210025322375046, 0.5152199031286153], "bcovs": [[[], [], [], []], [[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27], [[0.0002807027242697955, 0.00017450345742799675, 9.419031999000576e-05, 3.374819931540997e-05, 2.8502188804818218e-05, 2.0936354726812154e-05, 1.551346879330772e-05, 1.190011452010316e-05, 5.668757927750171e-06, 8.80017613587509e-06, 8.67270059007322e-06, 6.443687837399411e-06, 9.288382602099447e-06, 3.4010134071245996e-06, -1.4101696739692046e-06, -5.325823121412342e-06, 1.2118949716462972e-05, 7.421242420294062e-06, 3.1690393824500413e-06, -6.041916648299645e-07, 8.23657093861546e-06, 5.496294869718194e-06, 2.4322294640129888e-06, -6.059600339216268e-07, 9.258764983092766e-06, 1.7112773263170192e-06, -1.0365943822677592e-05, -2.4938494240820536e-05], [0.00017450345742364603, 0.00022503785873099048, 0.00024877716344539317, 0.00025514923440945325, 2.0899400549519792e-05, 1.847169216345479e-05, 1.6378538646597603e-05, 1.4693404523007419e-05, 4.18761990907136e-06, 1.391085149857672e-05, 2.9568550507665328e-05, 4.881515574916542e-05, 4.450973998540006e-06, 4.530581107175436e-06, 4.416835807675874e-06, 4.197925699989254e-06, 6.775314403616626e-06, 9.154814954790274e-06, 1.0370331218069831e-05, 1.084481911504018e-05, 4.614172476930624e-06, 7.373296495140525e-06, 9.370752388281096e-06, 1.0841625093623471e-05, 5.333493788650754e-06, 1.1290792323495613e-05, 1.457311672096312e-05, 1.6017335135440347e-05], [9.419031998615836e-05, 0.0002487771634454278, 0.0003631101454441642, 0.00044687182210466966, 1.793819848421585e-05, 1.8766243891171063e-05, 1.934481597487052e-05, 1.9812445807928133e-05, 3.44163220852528e-06, 1.540464190490723e-05, 4.4834633882447133e-05, 8.550983977305708e-05, -2.0164045227982456e-07, 5.525769570257663e-06, 9.940789217505106e-06, 1.3347640828920425e-05, 3.3740772474158053e-06, 8.618160137029652e-06, 1.4555547097354352e-05, 2.067939597663938e-05, 3.3785103463141666e-06, 7.433806641306242e-06, 1.343510128757159e-05, 2.0674675000455523e-05, 4.041612611168591e-06, 1.8232579066376417e-05, 3.7327380273114406e-05, 5.898338457709616e-05], [3.374819931479244e-05, 0.0002551492344120076, 0.0004468718221069233, 0.0006099274222596475, 1.781295030986221e-05, 2.0616679767404272e-05, 2.333571027471653e-05, 2.5968776395030653e-05, 3.159175016258643e-06, 1.4682584825657985e-05, 5.5898683895177616e-05, 0.00011672006699002213, -4.478076894684276e-06, 6.398268182248947e-06, 1.4993202931175651e-05, 2.1784101639476034e-05, 1.2907671409386322e-06, 6.764431997472599e-06, 1.673082225490863e-05, 2.9026309160751347e-05, 3.605763131858744e-06, 6.417698690620235e-06, 1.5584157196217677e-05, 2.902010118731924e-05, 4.359998187813442e-06, 2.32485030918295e-05, 5.757011146233183e-05, 0.00010081109038581094], [2.8502188813241347e-05, 2.0899400559923136e-05, 1.793819849464694e-05, 1.7812950315672456e-05, 6.582525731591821e-05, 4.961895039133964e-05, 3.806018782761504e-05, 3.026416121748079e-05, 1.245911968645725e-05, 6.022500717033474e-06, 3.2907715773216676e-06, 3.4088842367985633e-06, 9.210622164953147e-06, 8.058336071996256e-06, 7.0392850774206515e-06, 6.1573722686984374e-06, 1.8057065390591145e-05, 1.0109968549629302e-05, 5.010158004065773e-06, 1.9042419836474341e-06, 1.7651293636927637e-05, 1.0027614685089523e-05, 4.885645204888756e-06, 1.9033109847707876e-06, 1.9979906656544377e-05, 1.2080203238151385e-05, 5.97169849768809e-06, 1.2915026451811723e-06], [2.0936354725764906e-05, 1.847169216516365e-05, 1.8766243893713805e-05, 2.061667976647546e-05, 4.96189503839167e-05, 9.09769563377763e-05, 0.00011348182099796085, 0.00012264669619080332, 8.994834590901e-06, 4.1773704788885095e-06, 2.7611366794681067e-06, 3.943949808081264e-06, 5.621475561239509e-06, 8.613409050675814e-06, 1.068941424484824e-05, 1.2119365280645367e-05, 7.723688640288531e-06, 2.4501868672776233e-05, 3.214758405586673e-05, 3.392811980485299e-05, 9.836261120945626e-06, 2.6543499812180077e-05, 3.3744225391447206e-05, 3.393496946334063e-05, 1.1071915976682825e-05, 2.8546409871589313e-05, 3.581794568562394e-05, 3.61495983641838e-05], [1.551346879285047e-05, 1.6378538648565037e-05, 1.9344815977550383e-05, 2.3335710274223757e-05, 3.806018782133846e-05, 0.00011348182099834589, 0.0001779631489851691, 0.0002333075857022181, 6.649925796613675e-06, 2.8892523190101152e-06, 2.448257908245656e-06, 4.46364940694858e-06, 2.8474682796359024e-06, 1.0931238814580854e-05, 1.691225084310427e-05, 2.1338467529673922e-05, -1.647301687964878e-06, 3.073567285404364e-05, 5.3479853596154305e-05, 6.941780320284064e-05, 4.534705706199617e-06, 3.560362156726244e-05, 5.6583807126320244e-05, 6.942951681005652e-05, 5.028610130460931e-06, 3.830755506599795e-05, 6.29458120655704e-05, 8.105086231699997e-05], [1.1900114515097211e-05, 1.4693404520745434e-05, 1.9812445806754552e-05, 2.5968776391309068e-05, 3.026416120780277e-05, 0.00012264669618764347, 0.00023330758569904523, 0.00035365462901375147, 5.18536121599541e-06, 2.0412389337632094e-06, 2.3019217972961787e-06, 4.967471032381835e-06, 7.026139173411539e-07, 1.4408907593843066e-05, 2.4756864116852605e-05, 3.257541402497697e-05, -1.0066800363112213e-05, 3.121689842024229e-05, 7.024417840803058e-05, 0.00010629949441808989, 1.105470157140611e-06, 3.928502825521314e-05, 7.464796054739242e-05, 0.0001063138681904927, 1.1189813781491403e-06, 4.3181388215100466e-05, 8.744494569792546e-05, 0.00013160508001261277], [5.668757927731614e-06, 4.187619909625244e-06, 3.44163220923536e-06, 3.159175016209037e-06, 1.2459119685042591e-05, 8.99483459106694e-06, 6.6499257966861615e-06, 5.185361216820289e-06, 2.3692440202251343e-06, 1.3018404917367656e-06, 7.515259155355143e-07, 6.050439788455379e-07, 1.7768757262133758e-06, 1.5744153637832184e-06, 1.393143193165515e-06, 1.234853141610435e-06, 3.4229215342310086e-06, 1.85800253504777e-06, 8.787014557668712e-07, 3.060456166911401e-07, 3.340342371807164e-06, 1.845326152059398e-06, 8.573401855947476e-07, 3.058734682286525e-07, 3.7846606609121566e-06, 2.351046224890335e-06, 1.2902290559412162e-06, 5.183343187418771e-07], [8.800176136448794e-06, 1.3910851499664836e-05, 1.5404641906003907e-05, 1.4682584826080778e-05, 6.0225007162268735e-06, 4.177370479494511e-06, 2.889252319485246e-06, 2.0412389349037003e-06, 1.3018404918339611e-06, 4.2733997858843236e-06, 4.585269552057635e-06, 2.819658745115199e-06, 1.1636074328726434e-06, 2.0827791355466988e-06, 2.7565752193012418e-06, 3.2507990856835605e-06, 1.0125979738051074e-06, 2.4254696539088137e-06, 3.091246641928037e-06, 3.2789773751998816e-06, 1.0888729653303004e-06, 2.6653921906277346e-06, 3.3069733753345576e-06, 3.2798929008878945e-06, 1.3081111659214066e-06, 5.802228759068176e-06, 9.358202904235678e-06, 1.216837782457643e-05], [8.672700591308868e-06, 2.9568550509344994e-05, 4.483463388400012e-05, 5.589868389611109e-05, 3.2907715771773044e-06, 2.7611366805785093e-06, 2.4482579091787934e-06, 2.301921798811117e-06, 7.515259157439283e-07, 4.585269552165639e-06, 7.975948815030884e-06, 1.0706272745636327e-05, 2.2581504423742332e-07, 1.9140028297263416e-06, 3.2070308552360306e-06, 4.198772076491732e-06, 6.25765407784323e-08, 2.1467792568480575e-06, 3.7450738440934006e-06, 4.98310097124325e-06, 3.3110858676611865e-07, 2.352924067614676e-06, 3.869394139092718e-06, 4.9835463441741426e-06, 4.6229467792540876e-07, 6.294337644450272e-06, 1.2353832053399265e-05, 1.8342587547144585e-05], [6.443687836488939e-06, 4.881515574895507e-05, 8.550983977286412e-05, 0.00011672006698945757, 3.4088842348141523e-06, 3.9439498074844135e-06, 4.46364940634558e-06, 4.967471032460453e-06, 6.050439786882736e-07, 2.819658744891216e-06, 1.0706272745333765e-05, 2.2336427468463988e-05, -8.568150586975018e-07, 1.2288255908309493e-06, 2.8768996728361016e-06, 4.178989418204019e-06, 2.443946156306223e-07, 1.2976792323382117e-06, 3.2088734556604907e-06, 5.564488703858088e-06, 6.887196206526015e-07, 1.2329035969204932e-06, 2.9905620877293576e-06, 5.563304968566856e-06, 8.331213210845774e-07, 4.464368594484175e-06, 1.104870227199321e-05, 1.9339098926889195e-05], [9.288382602104192e-06, 4.450973998523483e-06, -2.0164045228550966e-07, -4.4780768946922756e-06, 9.210622164944525e-06, 5.621475561220262e-06, 2.847468279622597e-06, 7.026139173404788e-07, 1.7768757262138747e-06, 1.1636074328717636e-06, 2.2581504423555466e-07, -8.56815058695451e-07, 0.003024002788990334, 0.0020561484295673962, 0.0013625929774156154, 0.0008717310466333291, 2.0361998705645303e-05, 1.4484628534253834e-05, 9.691209819130826e-06, 5.885839518721129e-06, 1.6799683303079384e-05, 1.292887726436718e-05, 9.033853517865817e-06, 5.883660098676799e-06, 1.8928870700969155e-05, 1.1441312873255462e-05, 1.5280106562909433e-06, -9.559643927107078e-06], [3.4010134071390423e-06, 4.53058110717107e-06, 5.525769570261858e-06, 6.398268182250266e-06, 8.058336071999146e-06, 8.613409050668487e-06, 1.0931238814577835e-05, 1.4408907593850333e-05, 1.5744153637856144e-06, 2.0827791355477635e-06, 1.9140028297263848e-06, 1.2288255908343623e-06, 0.0020561484295538893, 0.0020682684039301028, 0.0020124740380094513, 0.0019210997810526788, 1.4203366277834407e-05, 2.0734325624227704e-05, 2.5722092221069023e-05, 2.9531567584919083e-05, 1.4751213526732476e-05, 1.586328354041337e-05, 2.100038061434802e-05, 2.9511567915658967e-05, 1.6839549196884847e-05, 2.0193056974333184e-05, 2.1820567717773052e-05, 2.228351093067028e-05], [-1.4101696739572566e-06, 4.416835807671429e-06, 9.940789217508572e-06, 1.4993202931176456e-05, 7.0392850774213935e-06, 1.0689414244840436e-05, 1.6912250843100272e-05, 2.4756864116857612e-05, 1.393143193167286e-06, 2.7565752193019414e-06, 3.207030855235879e-06, 2.876899672838874e-06, 0.0013625929774123934, 0.002012474038016605, 0.0024533404585216313, 0.002747826691600862, 8.455773130363655e-06, 2.4277712388000395e-05, 3.6912634817365946e-05, 4.69193862138767e-05, 1.2275299512108102e-05, 1.709315602787066e-05, 2.9230628310065085e-05, 4.688625121700663e-05, 1.4223328418368519e-05, 2.6076243545743237e-05, 3.6978829114391954e-05, 4.68622217729578e-05], [-5.32582312141372e-06, 4.197925699974598e-06, 1.334764082891401e-05, 2.1784101639467882e-05, 6.157372268690602e-06, 1.2119365280630608e-05, 2.1338467529663216e-05, 3.2575414024974975e-05, 1.234853141610309e-06, 3.2507990856825233e-06, 4.198772076489892e-06, 4.178989418204845e-06, 0.00087173104662825, 0.001921099781056999, 0.0027478266915992116, 0.003399460270355635, 3.303954666496383e-06, 2.6075085884505884e-05, 4.468149708737409e-05, 5.970981327317371e-05, 9.719205424027938e-06, 1.728921326721165e-05, 3.484806845883571e-05, 5.96670075049003e-05, 1.1480561464411824e-05, 2.9986888094172875e-05, 4.832232575977197e-05, 6.585732084096133e-05], [1.211894971774551e-05, 6.775314403260368e-06, 3.374077247342411e-06, 1.2907671404400582e-06, 1.8057065391002685e-05, 7.723688640423103e-06, -1.6473016871235319e-06, -1.0066800362979552e-05, 3.4229215343732453e-06, 1.012597973767526e-06, 6.257654080357848e-08, 2.4439461571499093e-07, 2.036199870553194e-05, 1.4203366277765541e-05, 8.45577313034366e-06, 3.3039546664533885e-06, 0.00017585248499213586, 0.00010884468886216122, 6.103615152389788e-05, 2.7829552797372497e-05, 8.402360038113339e-05, 6.628079878702616e-05, 4.667304046147181e-05, 2.7801604204825146e-05, 9.425221790439371e-05, 6.244951268887054e-05, 4.424437867019647e-05, 3.563599326140889e-05], [7.42124242144311e-06, 9.154814954467522e-06, 8.618160136962367e-06, 6.764431997027845e-06, 1.0109968550015646e-05, 2.450186867291752e-05, 3.073567285481047e-05, 3.121689842037886e-05, 1.8580025351782664e-06, 2.4254696538757785e-06, 2.1467792568693883e-06, 1.2976792324133499e-06, 1.4484628534206717e-05, 2.0734325624211573e-05, 2.427771238802156e-05, 2.6075085884501266e-05, 0.00010884468879315965, 0.0001475164201398473, 0.00015871478545864275, 0.0001525652707057184, 6.032350637320173e-05, 9.89235708692881e-05, 0.00012895931291086705, 0.00015246556637403728, 6.572477123459623e-05, 4.1382314934138194e-05, 2.8980228209569796e-05, 2.4930341415841176e-05], [3.1690393831265686e-06, 1.0370331217456135e-05, 1.4555547097007738e-05, 1.6730822254253256e-05, 5.010158004021921e-06, 3.214758405564641e-05, 5.347985359652563e-05, 7.024417840786118e-05, 8.787014558096779e-07, 3.091246641832845e-06, 3.7450738440552654e-06, 3.2088734556794943e-06, 9.691209819050593e-06, 2.5722092221022538e-05, 3.6912634817357666e-05, 4.4681497087345896e-05, 6.103615150360296e-05, 0.0001587147854956184, 0.00022238000914906543, 0.00026173857406025346, 4.7426066007749095e-05, 0.00011257991388052394, 0.00018536753547596953, 0.00026159678745169956, 5.0805000968240366e-05, 3.0221302691479934e-05, 1.8138264629861435e-05, 1.2126808627845563e-05], [-6.041916642758592e-07, 1.084481911442022e-05, 2.0679395976269884e-05, 2.9026309160105536e-05, 1.9042419835720798e-06, 3.392811980462205e-05, 6.941780320314928e-05, 0.0001062994944179087, 3.0604561672337683e-07, 3.278977375104307e-06, 4.9831009711985894e-06, 5.564488703866198e-06, 5.885839518648263e-06, 2.9531567584878242e-05, 4.691938621386862e-05, 5.9709813273146676e-05, 2.782955278213133e-05, 0.00015256527074217744, 0.00026173857406285104, 0.0003557236483769147, 4.165450598877165e-05, 0.00011405979579631558, 0.00022318235444003165, 0.0003555621693255533, 4.4798471643980355e-05, 2.554819549944543e-05, 1.0369449574363504e-05, -1.5832448262611404e-06], [8.236570940582505e-06, 4.614172477236512e-06, 3.3785103468416754e-06, 3.6057631319239207e-06, 1.7651293638019286e-05, 9.836261121695942e-06, 4.534705707553345e-06, 1.105470157784556e-06, 3.340342372077224e-06, 1.0888729654122255e-06, 3.311085868971328e-07, 6.88719620836082e-07, 1.6799683303023063e-05, 1.4751213526714273e-05, 1.2275299512127107e-05, 9.719205424019124e-06, 8.402360033829746e-05, 6.032350640063144e-05, 4.742606599275785e-05, 4.1654505972070554e-05, 9.03072696883567e-05, 6.182020569328302e-05, 4.661244092637118e-05, 4.164729620008526e-05, 0.0001020501625244195, 6.960625719505849e-05, 5.037458317482674e-05, 4.0568937729224507e-05], [5.496294870974109e-06, 7.373296494947045e-06, 7.433806641356616e-06, 6.417698690292066e-06, 1.0027614685522755e-05, 2.6543499812368796e-05, 3.560362156804635e-05, 3.928502825538935e-05, 1.8453261521974744e-06, 2.665392190608677e-06, 2.352924067650445e-06, 1.2329035970124955e-06, 1.2928877264323792e-05, 1.586328354040208e-05, 1.7093156027893056e-05, 1.7289213267208387e-05, 6.628079877425995e-05, 9.892357091712029e-05, 0.00011257991388770525, 0.00011405979580004666, 6.182020571813563e-05, 9.496725047118367e-05, 0.00011103823124129615, 0.00011405807853597576, 6.751954960018897e-05, 4.512207859670627e-05, 3.302363570060335e-05, 2.8219081655940156e-05], [2.432229464314489e-06, 9.370752387354212e-06, 1.3435101286947622e-05, 1.5584157195315035e-05, 4.885645204537518e-06, 3.37442253909564e-05, 5.65838071264392e-05, 7.464796054700659e-05, 8.573401855779226e-07, 3.3069733751848844e-06, 3.869394139002266e-06, 2.9905620876986137e-06, 9.033853517789824e-06, 2.1000380614308024e-05, 2.9230628310060182e-05, 3.484806845881036e-05, 4.667304040937687e-05, 0.00012895931291875845, 0.00018536753545041556, 0.00022318235441428028, 4.6612440911115046e-05, 0.00011103823120694381, 0.0001701856589036537, 0.00022312433721815832, 4.972752398561559e-05, 3.1100907696781505e-05, 1.9752292715123458e-05, 1.3661711341787872e-05], [-6.059600324769369e-07, 1.0841625093788045e-05, 2.0674675000786675e-05, 2.902010118730603e-05, 1.9033109854398324e-06, 3.3934969463774745e-05, 6.942951681096738e-05, 0.00010631386819086609, 3.058734684037913e-07, 3.2798929009264137e-06, 4.983546344256471e-06, 5.563304968696093e-06, 5.8836600985763636e-06, 2.9511567915594952e-05, 4.6886251216979414e-05, 5.9667007504857416e-05, 2.780160422245646e-05, 0.00015246556643962875, 0.0002615967874804321, 0.00035556216934926944, 4.1647296247804516e-05, 0.0001140580785602921, 0.00022312433726955915, 0.0003554010259771632, 4.4789210392109924e-05, 2.5547180818459494e-05, 1.037242212320686e-05, -1.5791761454769272e-06], [9.258764984041972e-06, 5.333493787869394e-06, 4.041612610756034e-06, 4.359998186974127e-06, 1.9979906656619732e-05, 1.1071915976503059e-05, 5.028610131068917e-06, 1.1189813780375663e-06, 3.784660660995161e-06, 1.308111165811112e-06, 4.622946778860891e-07, 8.331213211169346e-07, 1.8928870700966587e-05, 1.6839549196914202e-05, 1.4223328418434735e-05, 1.1480561464439207e-05, 9.425221787232014e-05, 6.572477128011432e-05, 5.080500096435161e-05, 4.479847163697735e-05, 0.00010205016254002987, 6.751954958619697e-05, 4.97275240157218e-05, 4.478921035004718e-05, 0.00011581266673935716, 8.796990675703428e-05, 6.916657413732173e-05, 5.70071460970923e-05], [1.7112773277060554e-06, 1.1290792323251637e-05, 1.823257906641273e-05, 2.324850309144391e-05, 1.2080203238688367e-05, 2.8546409871846127e-05, 3.830755506691904e-05, 4.318138821534529e-05, 2.3510462250563026e-06, 5.802228759051507e-06, 6.294337644492096e-06, 4.4643685945865375e-06, 1.1441312873166819e-05, 2.0193056974285724e-05, 2.607624354573966e-05, 2.998688809414276e-05, 6.244951263434258e-05, 4.1382314953231306e-05, 3.0221302667838435e-05, 2.5548195474808266e-05, 6.960625718580084e-05, 4.512207856258359e-05, 3.110090770459054e-05, 2.5547180761862775e-05, 8.796990673050212e-05, 0.00030346527323915455, 0.0004213210531806731, 0.000470048216047108], [-1.0365943820685431e-05, 1.4573116721369236e-05, 3.732738027370907e-05, 5.757011146249204e-05, 5.971698498722537e-06, 3.581794568634512e-05, 6.294581206684801e-05, 8.744494569854927e-05, 1.2902290561983574e-06, 9.358202904323071e-06, 1.2353832053538121e-05, 1.1048702272186352e-05, 1.5280106561732336e-06, 2.182056771770038e-05, 3.697882911436141e-05, 4.832232575972225e-05, 4.4244378617172416e-05, 2.8980228224669154e-05, 1.8138264605837138e-05, 1.0369449549606562e-05, 5.037458316361828e-05, 3.3023635666730596e-05, 1.975229272008451e-05, 1.0372422069022627e-05, 6.916657410986193e-05, 0.00042132105317792094, 0.0007107946540640519, 0.0009479223362053556], [-2.4938494238727585e-05, 1.6017335136039043e-05, 5.8983384577850266e-05, 0.00010081109038614461, 1.2915026463768677e-06, 3.6149598365064876e-05, 8.105086231836585e-05, 0.0001316050800133632, 5.183343190258088e-07, 1.2168377824698664e-05, 1.834258754731173e-05, 1.9339098927104307e-05, -9.559643927145501e-06, 2.2283510930662596e-05, 4.686222177298218e-05, 6.585732084096113e-05, 3.563599324102386e-05, 2.493034145553884e-05, 1.2126808628531697e-05, -1.5832448283940418e-06, 4.056893774542695e-05, 2.8219081648731347e-05, 1.3661711368818786e-05, -1.5791761749695e-06, 5.700714610165159e-05, 0.00047004821607197827, 0.000947922336230611, 0.0014514323427864306]], [], []]]}

==> anc/dispersive_functions.py <==
import matplotlib
import lsqfit
import gvar
import numpy as np
from poly import *
import CC_fit_parameters as ccp

ORTHOPOLS = [0,1,2,3,4] #,5]                # Orthonormal polynomials to use in main analysis.
    
def pn(n,alpha,z):  
    ret = 0
    if n==0:ret = p0(alpha,z)
    if n==1:ret = p1(alpha,z)
    if n==2:ret = p2(alpha,z)
    if n==3:ret = p3(alpha,z)
    if n==4:ret = p4(alpha,z)
    if n==5:ret = p5(alpha,z)
    return ret

def zz(s,sG,s0):
    return (np.sqrt(sG-s)-np.sqrt(sG-s0))/(np.sqrt(sG-s)+np.sqrt(sG-s0))
    
def phi(F,s,sG,s0,chi,eta,MB,MM):
    sp=(MB+MM)**2
    sm=(MB-MM)**2
    
    if F=='V':
        Nf=2.0/sp
        p=1
        n=2
        m=3        
    if F=='A0':
        Nf=1.0
        p=2
        n=1
        m=3
    if F=='A1':
        Nf=2.0*sp
        p=1
        n=2
        m=1
    if F=='A12':
        Nf=64*MB**2*MM**2
        p=2
        n=2
        m=1
    if F=='T1':
        Nf=2.0
        p=1
        n=3
        m=3
    if F=='T2':
        Nf=2.0*sp*sm
        p=1
        n=3
        m=1
    if F=='T23':
        Nf=16*MB**2*MM**2/sp
        p=0
        n=3
        m=1

    lambdakin=(MB**2-MM**2-s)**2-4*MM**2*s
    zi=zz(s,sG,s0)
    rootpart=Nf*eta/(32*np.pi**2*chi)*(lambdakin/(zz(s,sG,sm)))**(m/2.0)*(-zz(s,sG,0)/s)**((n+p+1))*(4*(1+zi)*(sG-s0)/(1-zi)**3)
    return np.sqrt(rootpart)
        
def alphaBM(sG,s0,MB,MM):
    sp=(MB+MM)**2
    sm=(MB-MM)**2
    return np.pi-np.arctan(np.sqrt(sp-sG)/np.sqrt(sG-s0))
    
def blaschke_factor_1p(s,sG,Mres_list):
    Pres=1
    for Mres in Mres_list:
        Pres=Pres*zz(s,sG,Mres**2)
    return Pres

def disp_ff(F,s,sG,s0,params,MB,MM,Mres_list,chi): 
    
    for mres in Mres_list:
        if mres > np.sqrt(sG):
            print("Warning: resonance has crossed threshold")
            print(Mres_list,np.sqrt(sG))
    
    result=0
    w=(MB**2+MM**2-s)/(2*MB*MM)
    ss=s
    if gvar.mean(w-1.0)<=ccp.deltasafe:
        ss =MB**2+MM**2- 2*MB*MM*(1+ccp.deltasafe)
    if ss==0:
        ss=ccp.deltasafe
    smax = (MB-MM)**2
    zi=zz(s,sG,s0)
    zismax=zz(smax,sG,s0)
    FalphaBM=alphaBM(sG,s0,MB,MM)
    for n in ORTHOPOLS:
        result = result + params['a^'+str(F)+'_'+str(n)]*pn(n,FalphaBM,zi)  
                         
    result=result/(blaschke_factor_1p(ss,sG,Mres_list)*phi(F,ss,sG,s0,chi,1.0,MB,MM))
    return result
    
    
    
    
print('Checking our orthonormal polynomial implementation against reference values from EOS, szego-polynomial_TEST.cc, up to O(z^5)...')

eosP0p1=[+0.6351351032391984, -0.651261, +1.09668 , -1.76188 , +2.82970 , -4.54691  ] 
eosZ0p0=[+0.6351351032391984, -0.749503, +1.304458, -2.237009, +3.834085, -6.577731 ]    
eosM0p1=[+0.6351351032391984, -0.847745, +1.54489 , -2.82388 , +5.166081, -9.464102 ]    
  

failed = False
polychecktol = 1e-4
  
checkz=0.1
print("z = "+str(checkz)+" @ alpha =1.239475...")
for n in range(6):
    if abs(pn(n,1.239475,checkz)-eosP0p1[n])>polychecktol:
        failed=True
        print('failed z=',checkz,'n = ',n,':',pn(n,1.239475,checkz),'!=',eosP0p1[n])
if not failed: print('passed.')
checkz=0.0
print("z = "+str(checkz)+" @ alpha =1.239475 :")
for n in range(6):
    if abs(pn(n,1.239475,checkz)-eosZ0p0[n])>polychecktol:
        failed=True
        print('failed z=',checkz,'n = ',n,':',pn(n,1.239475,checkz),'!=',eosZ0p0[n])
if not failed: print('passed.')
checkz=-0.1
print("z = "+str(checkz)+" @ alpha =1.239475 :")
for n in range(6):
    if abs(pn(n,1.239475,checkz)-eosM0p1[n])>polychecktol:
        failed=True
        print('failed z=',checkz,'n = ',n,':',pn(n,1.239475,checkz),'!=',eosM0p1[n])
if not failed: print('passed.')
    
    
    
    
    
    
    
    



==> anc/load_chi_u12.py <==
def fitprint(p,u,chi): 
    ret=0 
    
    for j in range(13):
        ret=ret+p[chi+'_A'+str(j)]*(1-u)**(j)
  
    if chi=='chi0-':ret=ret*(((1+u)**2))
    if chi=='chi0+':ret=ret*(((1-u)**2))
    
    return ret

  









==> anc/poly.py <==
import numpy as np

def p0(alpha,z):
    return 1.0/np.sqrt(2*alpha)

def p1(alpha,z):
    return (z-np.sin(alpha)/alpha)*np.sqrt(alpha/(2*alpha*alpha+np.cos(2*alpha)-1))
    
def p2(alpha,z):
    rtbit = np.sqrt(2*(2*alpha**2+np.cos(2*alpha)-1)/(    -9*alpha+8*alpha**3+8*alpha*np.cos(2*alpha) + alpha*np.cos(4*alpha) + 4*np.sin(2*alpha) - 2*np.sin(4*alpha)    ))
    return (z*z +z*(np.sin(alpha)*(np.sin(2*alpha)-2*alpha))/(2*alpha**2+np.cos(2*alpha)-1)    +(2*np.sin(alpha)*(np.sin(alpha)-alpha*np.cos(alpha)))/(2*alpha**2+np.cos(2*alpha)-1) )*rtbit

def p3(alpha,z):
    return -((12*alpha*z*(4+(-9+8*alpha**2)*z**2)+16*alpha*(3+2*z**2)*np.cos(alpha)+32*alpha*z*(-1+3*z**2)*np.cos(2*alpha)-24*alpha*(2+z**2)*np.cos(3*alpha)+4*alpha*z*(-4+3*z**2)*np.cos(4*alpha)-8*alpha*z**2*np.cos(5*alpha)-4*(23+(-17+24*alpha**2)*z**2)*np.sin(alpha)+z*(-19-48*alpha**2+48*z**2)*np.sin(2*alpha)-2*(-17+16*alpha**2+23*z**2)*np.sin(3*alpha)+8*z*(1-3*z**2)*np.sin(4*alpha)+2*(-1+7*z**2)*np.sin(5*alpha)+z*np.sin(6*alpha))/(2*np.sqrt(2)*(-2*alpha+np.sin(2*alpha))*(2*(-1+alpha**2+np.cos(2*alpha))+alpha*np.sin(2*alpha))*np.sqrt((419+32*alpha**2*(-65+36*alpha**2)+16*(-53+108*alpha**2)*np.cos(2*alpha)+4*(151+72*alpha**2)*np.cos(4*alpha)+np.cos(8*alpha)+16*((-11+4*alpha**2)*np.cos(6*alpha)+96*alpha*(5*np.cos(alpha)+np.cos(3*alpha))*np.sin(alpha)**3))/(-9*alpha+8*alpha**3+8*alpha*np.cos(2*alpha)+alpha*np.cos(4*alpha)+4*np.sin(2*alpha)-2*np.sin(4*alpha)))))
        
def p4(alpha,z):
    return (6*(737-404*z**2+419*z**4+1152*alpha**4*z**4+16*alpha**2*(9+36*z**2-130*z**4))+24*z*(39-95*z**2+36*alpha**2*(4+3*z**2))*np.cos(alpha)+6*(-1016+643*z**2-848*z**4+24*alpha**2*(16-13*z**2+72*z**4))*np.cos(2*alpha)-12*z*(123-365*z**2+72*alpha**2*(3+2*z**2))*np.cos(3*alpha)+24*(73-72*z**2+151*z**4+12*alpha**2*(-11-4*z**2+6*z**4))*np.cos(4*alpha)-12*z*(-51+229*z**2+24*alpha**2*(3+2*z**2))*np.cos(5*alpha)+3*(-16+z**2*(79-352*z**2+16*alpha**2*(-9+8*z**2)))*np.cos(6*alpha)-6*z*(15+(-109+48*alpha**2)*z**2)*np.cos(7*alpha)+2*(-15+28*z**2+3*z**4)*np.cos(8*alpha)-6*z*(-3+z**2)*np.cos(9*alpha)+z**2*np.cos(10*alpha)-96*alpha*z*(69+(-113+72*alpha**2)*z**2)*np.sin(alpha)+24*alpha*(-284+(11-144*alpha**2)*z**2+336*z**4)*np.sin(2*alpha)-48*alpha*z*(-22+48*alpha**2+111*z**2)*np.sin(3*alpha)-24*alpha*(-161+72*alpha**2+68*z**2+96*z**4)*np.sin(4*alpha)-48*alpha*z*(-12+z**2)*np.sin(5*alpha)-72*alpha*(4-13*z**2+16*z**4)*np.sin(6*alpha)+24*alpha*z*(3+32*z**2)*np.sin(7*alpha)+12*alpha*(-1+4*z**2)*np.sin(8*alpha)+8*alpha*z*np.sin(9*alpha))/((419+32*alpha**2*(-65+36*alpha**2)+16*(-53+108*alpha**2)*np.cos(2*alpha)+4*(151+72*alpha**2)*np.cos(4*alpha)+np.cos(8*alpha)+16*((-11+4*alpha**2)*np.cos(6*alpha)+96*alpha*(5*np.cos(alpha)+np.cos(3*alpha))*np.sin(alpha)**3))*np.sqrt((864*alpha*(-215+192*alpha**2)*np.cos(2*alpha)+2*alpha*(81*(559+192*alpha**2)*np.cos(4*alpha)+8*(337+576*alpha**2)*np.cos(6*alpha)+18*(-397+72*alpha**2)*np.cos(8*alpha)+72*np.cos(10*alpha)+np.cos(12*alpha)+3456*alpha*(172*np.cos(alpha)+57*np.cos(3*alpha)+11*np.cos(5*alpha))*np.sin(alpha)**3)-6*(-17326*alpha+34800*alpha**3-13824*alpha**5+9624*np.sin(2*alpha)-11499*np.sin(4*alpha)+6316*np.sin(6*alpha)-1420*np.sin(8*alpha)+20*np.sin(10*alpha)+np.sin(12*alpha)))/(419+32*alpha**2*(-65+36*alpha**2)+16*(-53+108*alpha**2)*np.cos(2*alpha)+4*(151+72*alpha**2)*np.cos(4*alpha)+np.cos(8*alpha)+16*((-11+4*alpha**2)*np.cos(6*alpha)+96*alpha*(5*np.cos(alpha)+np.cos(3*alpha))*np.sin(alpha)**3))))
    
    
def p5(alpha,z):
    return (30*z**5)/(np.sqrt((-43014898+324*alpha**2*(1268515+384*alpha**2*(-3899+1200*alpha**2))-167192784*np.cos(4*alpha)+134140956*np.cos(6*alpha)-57976200*np.cos(8*alpha)+11021148*np.cos(10*alpha)-249648*np.cos(12*alpha)-11871*np.cos(14*alpha)-1926*np.cos(16*alpha)+np.cos(18*alpha)+18*((6849179+576*alpha**2*(-64847+36000*alpha**2))*np.cos(2*alpha)+6*alpha*(alpha*(48*(47167+14400*alpha**2)*np.cos(4*alpha)+320*(1513+720*alpha**2)*np.cos(6*alpha)+12*(-9097+7200*alpha**2)*np.cos(8*alpha)+1536*(-145+18*alpha**2)*np.cos(10*alpha)+3376*np.cos(12*alpha)+96*np.cos(14*alpha)+3*np.cos(16*alpha))+46080*alpha**2*(756*np.cos(alpha)+321*np.cos(3*alpha)+103*np.cos(5*alpha)+20*np.cos(7*alpha))*np.sin(alpha)**3+64*(115846*np.cos(alpha)+306406*np.cos(3*alpha)+99745*np.cos(5*alpha)-3391*np.cos(7*alpha)-199*np.cos(9*alpha)-7*np.cos(11*alpha))*np.sin(alpha)**5)))/(864*alpha*(-215+192*alpha**2)*np.cos(2*alpha)+2*alpha*(81*(559+192*alpha**2)*np.cos(4*alpha)+8*(337+576*alpha**2)*np.cos(6*alpha)+18*(-397+72*alpha**2)*np.cos(8*alpha)+72*np.cos(10*alpha)+np.cos(12*alpha)+3456*alpha*(172*np.cos(alpha)+57*np.cos(3*alpha)+11*np.cos(5*alpha))*np.sin(alpha)**3)-6*(-17326*alpha+34800*alpha**3-13824*alpha**5+9624*np.sin(2*alpha)-11499*np.sin(4*alpha)+6316*np.sin(6*alpha)-1420*np.sin(8*alpha)+20*np.sin(10*alpha)+np.sin(12*alpha)))))-(48*z**4*np.sin(alpha)*(12960*alpha**4-3*alpha*np.cos(alpha)*(-12796+8064*alpha**2+2*(6785+3024*alpha**2)*np.cos(2*alpha)+64*(49+36*alpha**2)*np.cos(4*alpha)+(-3971+864*alpha**2)*np.cos(6*alpha)+60*np.cos(8*alpha)+np.cos(10*alpha))*np.sin(alpha)+108*alpha**2*(-118+489*np.cos(2*alpha)+270*np.cos(4*alpha)+79*np.cos(6*alpha))*np.sin(alpha)**2-(1573+9236*np.cos(2*alpha)-24472*np.cos(4*alpha)+668*np.cos(6*alpha)+35*np.cos(8*alpha))*np.sin(alpha)**4))/((80-144*alpha**2-129*np.cos(2*alpha)+48*np.cos(4*alpha)+np.cos(6*alpha)+288*alpha*np.cos(alpha)**3*np.sin(alpha))*(260*alpha-144*alpha**3+alpha*(-177*np.cos(2*alpha)-84*np.cos(4*alpha)+np.cos(6*alpha)-288*alpha*np.cos(alpha)**3*np.sin(alpha))-159*np.sin(2*alpha)+84*np.sin(4*alpha)-3*np.sin(6*alpha))*np.sqrt((-43014898+324*alpha**2*(1268515+384*alpha**2*(-3899+1200*alpha**2))-167192784*np.cos(4*alpha)+134140956*np.cos(6*alpha)-57976200*np.cos(8*alpha)+11021148*np.cos(10*alpha)-249648*np.cos(12*alpha)-11871*np.cos(14*alpha)-1926*np.cos(16*alpha)+np.cos(18*alpha)+18*((6849179+576*alpha**2*(-64847+36000*alpha**2))*np.cos(2*alpha)+6*alpha*(alpha*(48*(47167+14400*alpha**2)*np.cos(4*alpha)+320*(1513+720*alpha**2)*np.cos(6*alpha)+12*(-9097+7200*alpha**2)*np.cos(8*alpha)+1536*(-145+18*alpha**2)*np.cos(10*alpha)+3376*np.cos(12*alpha)+96*np.cos(14*alpha)+3*np.cos(16*alpha))+46080*alpha**2*(756*np.cos(alpha)+321*np.cos(3*alpha)+103*np.cos(5*alpha)+20*np.cos(7*alpha))*np.sin(alpha)**3+64*(115846*np.cos(alpha)+306406*np.cos(3*alpha)+99745*np.cos(5*alpha)-3391*np.cos(7*alpha)-199*np.cos(9*alpha)-7*np.cos(11*alpha))*np.sin(alpha)**5)))/(864*alpha*(-215+192*alpha**2)*np.cos(2*alpha)+2*alpha*(81*(559+192*alpha**2)*np.cos(4*alpha)+8*(337+576*alpha**2)*np.cos(6*alpha)+18*(-397+72*alpha**2)*np.cos(8*alpha)+72*np.cos(10*alpha)+np.cos(12*alpha)+3456*alpha*(172*np.cos(alpha)+57*np.cos(3*alpha)+11*np.cos(5*alpha))*np.sin(alpha)**3)-6*(-17326*alpha+34800*alpha**3-13824*alpha**5+9624*np.sin(2*alpha)-11499*np.sin(4*alpha)+6316*np.sin(6*alpha)-1420*np.sin(8*alpha)+20*np.sin(10*alpha)+np.sin(12*alpha)))))+(z**2*np.sin(alpha)*(-5*(365+288*alpha**2)+4*(481-720*alpha**2)*np.cos(2*alpha)-224*np.cos(4*alpha)+124*np.cos(6*alpha)+np.cos(8*alpha)+72*alpha*(45*np.sin(2*alpha)+6*np.sin(4*alpha)+np.sin(6*alpha))))/((-260*alpha+144*alpha**3+alpha*(177*np.cos(2*alpha)+84*np.cos(4*alpha)-np.cos(6*alpha)+288*alpha*np.cos(alpha)**3*np.sin(alpha))+159*np.sin(2*alpha)-84*np.sin(4*alpha)+3*np.sin(6*alpha))*np.sqrt((-43014898+324*alpha**2*(1268515+384*alpha**2*(-3899+1200*alpha**2))-167192784*np.cos(4*alpha)+134140956*np.cos(6*alpha)-57976200*np.cos(8*alpha)+11021148*np.cos(10*alpha)-249648*np.cos(12*alpha)-11871*np.cos(14*alpha)-1926*np.cos(16*alpha)+np.cos(18*alpha)+18*((6849179+576*alpha**2*(-64847+36000*alpha**2))*np.cos(2*alpha)+6*alpha*(alpha*(48*(47167+14400*alpha**2)*np.cos(4*alpha)+320*(1513+720*alpha**2)*np.cos(6*alpha)+12*(-9097+7200*alpha**2)*np.cos(8*alpha)+1536*(-145+18*alpha**2)*np.cos(10*alpha)+3376*np.cos(12*alpha)+96*np.cos(14*alpha)+3*np.cos(16*alpha))+46080*alpha**2*(756*np.cos(alpha)+321*np.cos(3*alpha)+103*np.cos(5*alpha)+20*np.cos(7*alpha))*np.sin(alpha)**3+64*(115846*np.cos(alpha)+306406*np.cos(3*alpha)+99745*np.cos(5*alpha)-3391*np.cos(7*alpha)-199*np.cos(9*alpha)-7*np.cos(11*alpha))*np.sin(alpha)**5)))/(864*alpha*(-215+192*alpha**2)*np.cos(2*alpha)+2*alpha*(81*(559+192*alpha**2)*np.cos(4*alpha)+8*(337+576*alpha**2)*np.cos(6*alpha)+18*(-397+72*alpha**2)*np.cos(8*alpha)+72*np.cos(10*alpha)+np.cos(12*alpha)+3456*alpha*(172*np.cos(alpha)+57*np.cos(3*alpha)+11*np.cos(5*alpha))*np.sin(alpha)**3)-6*(-17326*alpha+34800*alpha**3-13824*alpha**5+9624*np.sin(2*alpha)-11499*np.sin(4*alpha)+6316*np.sin(6*alpha)-1420*np.sin(8*alpha)+20*np.sin(10*alpha)+np.sin(12*alpha)))))-(12*(-18*alpha*(2519+480*alpha**2)*np.cos(alpha)+54*alpha*(1327-240*alpha**2)*np.cos(3*alpha)+4*(24599-9308*np.cos(2*alpha)-1736*np.cos(4*alpha)-596*np.cos(6*alpha)+np.cos(8*alpha))*np.sin(alpha)**5+3*alpha*(15*(-619+480*alpha**2)*np.cos(5*alpha)+319*np.cos(7*alpha)+171*np.cos(9*alpha)+23*np.cos(11*alpha)+6*alpha*(456*np.sin(alpha)+2682*np.sin(3*alpha)+3*(-655+192*alpha**2)*np.sin(5*alpha)+172*np.sin(7*alpha)+12*np.sin(9*alpha)+np.sin(11*alpha)))))/((80-144*alpha**2-129*np.cos(2*alpha)+48*np.cos(4*alpha)+np.cos(6*alpha)+288*alpha*np.cos(alpha)**3*np.sin(alpha))*(260*alpha-144*alpha**3+alpha*(-177*np.cos(2*alpha)-84*np.cos(4*alpha)+np.cos(6*alpha)-288*alpha*np.cos(alpha)**3*np.sin(alpha))-159*np.sin(2*alpha)+84*np.sin(4*alpha)-3*np.sin(6*alpha))*np.sqrt((-43014898+324*alpha**2*(1268515+384*alpha**2*(-3899+1200*alpha**2))-167192784*np.cos(4*alpha)+134140956*np.cos(6*alpha)-57976200*np.cos(8*alpha)+11021148*np.cos(10*alpha)-249648*np.cos(12*alpha)-11871*np.cos(14*alpha)-1926*np.cos(16*alpha)+np.cos(18*alpha)+18*((6849179+576*alpha**2*(-64847+36000*alpha**2))*np.cos(2*alpha)+6*alpha*(alpha*(48*(47167+14400*alpha**2)*np.cos(4*alpha)+320*(1513+720*alpha**2)*np.cos(6*alpha)+12*(-9097+7200*alpha**2)*np.cos(8*alpha)+1536*(-145+18*alpha**2)*np.cos(10*alpha)+3376*np.cos(12*alpha)+96*np.cos(14*alpha)+3*np.cos(16*alpha))+46080*alpha**2*(756*np.cos(alpha)+321*np.cos(3*alpha)+103*np.cos(5*alpha)+20*np.cos(7*alpha))*np.sin(alpha)**3+64*(115846*np.cos(alpha)+306406*np.cos(3*alpha)+99745*np.cos(5*alpha)-3391*np.cos(7*alpha)-199*np.cos(9*alpha)-7*np.cos(11*alpha))*np.sin(alpha)**5)))/(864*alpha*(-215+192*alpha**2)*np.cos(2*alpha)+2*alpha*(81*(559+192*alpha**2)*np.cos(4*alpha)+8*(337+576*alpha**2)*np.cos(6*alpha)+18*(-397+72*alpha**2)*np.cos(8*alpha)+72*np.cos(10*alpha)+np.cos(12*alpha)+3456*alpha*(172*np.cos(alpha)+57*np.cos(3*alpha)+11*np.cos(5*alpha))*np.sin(alpha)**3)-6*(-17326*alpha+34800*alpha**3-13824*alpha**5+9624*np.sin(2*alpha)-11499*np.sin(4*alpha)+6316*np.sin(6*alpha)-1420*np.sin(8*alpha)+20*np.sin(10*alpha)+np.sin(12*alpha)))))-(3*z**3*(2592*alpha*(-133+80*alpha**2)+179376*np.sin(2*alpha)+3*alpha*(9*(15771-3648*alpha**2)*np.cos(2*alpha)+2792*np.cos(4*alpha)-44763*np.cos(6*alpha)+13792*np.cos(8*alpha)+1127*np.cos(10*alpha)+24*np.cos(12*alpha)+np.cos(14*alpha)-576*alpha*(40*alpha*np.cos(4*alpha)+15*alpha*np.cos(6*alpha)+3*(181*np.cos(alpha)+223*np.cos(3*alpha)+73*np.cos(5*alpha)+3*np.cos(7*alpha))*np.sin(alpha)**3+8*alpha*(np.cos(8*alpha)+15*alpha*np.sin(2*alpha))))-177818*np.sin(4*alpha)+69924*np.sin(6*alpha)-5344*np.sin(8*alpha)-2452*np.sin(10*alpha)+30*np.sin(12*alpha)-8*np.sin(14*alpha)))/(2*(80-144*alpha**2-129*np.cos(2*alpha)+48*np.cos(4*alpha)+np.cos(6*alpha)+288*alpha*np.cos(alpha)**3*np.sin(alpha))*(-260*alpha+144*alpha**3+alpha*(177*np.cos(2*alpha)+84*np.cos(4*alpha)-np.cos(6*alpha)+288*alpha*np.cos(alpha)**3*np.sin(alpha))+159*np.sin(2*alpha)-84*np.sin(4*alpha)+3*np.sin(6*alpha))*np.sqrt((-43014898+324*alpha**2*(1268515+384*alpha**2*(-3899+1200*alpha**2))-167192784*np.cos(4*alpha)+134140956*np.cos(6*alpha)-57976200*np.cos(8*alpha)+11021148*np.cos(10*alpha)-249648*np.cos(12*alpha)-11871*np.cos(14*alpha)-1926*np.cos(16*alpha)+np.cos(18*alpha)+18*((6849179+576*alpha**2*(-64847+36000*alpha**2))*np.cos(2*alpha)+6*alpha*(alpha*(48*(47167+14400*alpha**2)*np.cos(4*alpha)+320*(1513+720*alpha**2)*np.cos(6*alpha)+12*(-9097+7200*alpha**2)*np.cos(8*alpha)+1536*(-145+18*alpha**2)*np.cos(10*alpha)+3376*np.cos(12*alpha)+96*np.cos(14*alpha)+3*np.cos(16*alpha))+46080*alpha**2*(756*np.cos(alpha)+321*np.cos(3*alpha)+103*np.cos(5*alpha)+20*np.cos(7*alpha))*np.sin(alpha)**3+64*(115846*np.cos(alpha)+306406*np.cos(3*alpha)+99745*np.cos(5*alpha)-3391*np.cos(7*alpha)-199*np.cos(9*alpha)-7*np.cos(11*alpha))*np.sin(alpha)**5)))/(864*alpha*(-215+192*alpha**2)*np.cos(2*alpha)+2*alpha*(81*(559+192*alpha**2)*np.cos(4*alpha)+8*(337+576*alpha**2)*np.cos(6*alpha)+18*(-397+72*alpha**2)*np.cos(8*alpha)+72*np.cos(10*alpha)+np.cos(12*alpha)+3456*alpha*(172*np.cos(alpha)+57*np.cos(3*alpha)+11*np.cos(5*alpha))*np.sin(alpha)**3)-6*(-17326*alpha+34800*alpha**3-13824*alpha**5+9624*np.sin(2*alpha)-11499*np.sin(4*alpha)+6316*np.sin(6*alpha)-1420*np.sin(8*alpha)+20*np.sin(10*alpha)+np.sin(12*alpha)))))-(3*z*(288468*alpha+51840*alpha**3+720*alpha*(-433+192*alpha**2)*np.cos(2*alpha)-93891*np.sin(2*alpha)+77584*np.sin(4*alpha)+6*alpha*(-3*(1781+8256*alpha**2)*np.cos(4*alpha)+10908*np.cos(6*alpha)-1838*np.cos(8*alpha)+92*np.cos(10*alpha)+63*np.cos(12*alpha)+6*alpha*(-8*(7300*np.cos(alpha)+1158*np.cos(3*alpha)+154*np.cos(5*alpha)+25*np.cos(7*alpha)+3*np.cos(9*alpha))*np.sin(alpha)**3-576*alpha*(2*np.cos(6*alpha)+5*alpha*np.sin(4*alpha))))-18915*np.sin(6*alpha)-3400*np.sin(8*alpha)+2273*np.sin(10*alpha)-384*np.sin(12*alpha)+np.sin(14*alpha)))/(2*(80-144*alpha**2-129*np.cos(2*alpha)+48*np.cos(4*alpha)+np.cos(6*alpha)+288*alpha*np.cos(alpha)**3*np.sin(alpha))*(-260*alpha+144*alpha**3+alpha*(177*np.cos(2*alpha)+84*np.cos(4*alpha)-np.cos(6*alpha)+288*alpha*np.cos(alpha)**3*np.sin(alpha))+159*np.sin(2*alpha)-84*np.sin(4*alpha)+3*np.sin(6*alpha))*np.sqrt((-43014898+324*alpha**2*(1268515+384*alpha**2*(-3899+1200*alpha**2))-167192784*np.cos(4*alpha)+134140956*np.cos(6*alpha)-57976200*np.cos(8*alpha)+11021148*np.cos(10*alpha)-249648*np.cos(12*alpha)-11871*np.cos(14*alpha)-1926*np.cos(16*alpha)+np.cos(18*alpha)+18*((6849179+576*alpha**2*(-64847+36000*alpha**2))*np.cos(2*alpha)+6*alpha*(alpha*(48*(47167+14400*alpha**2)*np.cos(4*alpha)+320*(1513+720*alpha**2)*np.cos(6*alpha)+12*(-9097+7200*alpha**2)*np.cos(8*alpha)+1536*(-145+18*alpha**2)*np.cos(10*alpha)+3376*np.cos(12*alpha)+96*np.cos(14*alpha)+3*np.cos(16*alpha))+46080*alpha**2*(756*np.cos(alpha)+321*np.cos(3*alpha)+103*np.cos(5*alpha)+20*np.cos(7*alpha))*np.sin(alpha)**3+64*(115846*np.cos(alpha)+306406*np.cos(3*alpha)+99745*np.cos(5*alpha)-3391*np.cos(7*alpha)-199*np.cos(9*alpha)-7*np.cos(11*alpha))*np.sin(alpha)**5)))/(864*alpha*(-215+192*alpha**2)*np.cos(2*alpha)+2*alpha*(81*(559+192*alpha**2)*np.cos(4*alpha)+8*(337+576*alpha**2)*np.cos(6*alpha)+18*(-397+72*alpha**2)*np.cos(8*alpha)+72*np.cos(10*alpha)+np.cos(12*alpha)+3456*alpha*(172*np.cos(alpha)+57*np.cos(3*alpha)+11*np.cos(5*alpha))*np.sin(alpha)**3)-6*(-17326*alpha+34800*alpha**3-13824*alpha**5+9624*np.sin(2*alpha)-11499*np.sin(4*alpha)+6316*np.sin(6*alpha)-1420*np.sin(8*alpha)+20*np.sin(10*alpha)+np.sin(12*alpha)))))    

